Design of an Ultra-Wideband Antenna Feed and Reflector for use in Hydrogen Intensity Mapping Interferometers

This paper describes the design of a 5.5:1 bandwidth feed antenna and reflector system, intended for use in hydrogen intensity mapping experiments. The system is optimized to reduce systematic effects that can arise in these experiments from scattering within the feed/reflector and cross-coupling between antennas. The proposed feed is an ultra wideband Vivaldi style design and was optimized to have a smooth frequency response, high gain, and minimal shadowing of the reflector dish. This feed can optionally include absorptive elements which reduce systematics but degrade sensitivity. The proposed reflector is a deep parabolic dish with $f/d = 0.216$ along with an elliptical collar to provide additional shielding. The procedure for optimizing these design choices is described.

==> phase_center.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Sep  8 12:41:20 2022

@author: Einstein
"""
import matplotlib.pyplot as plt 
import numpy as np

fs = [200,206.9366,214.1137,221.5398,229.2234,237.1736,245.3994,253.9106,262.7169,271.8287,281.2565,291.0013,301.1044,311.5475,322.3529,333.533,345.1009,357.07,369.4542,382.2679,395.526,409.244,423.4378,438.1238,453.3192,469.0416,485.3093,502.1412,519.5569,537.5766,556.2213,575.5126,595.4731,616.1258,637.4948,659.6049,682.4819,706.1523,730.6437,755.9845,782.2042,809.3333,837.4033,866.4468,896.4977,927.5908,
      959.7623,993.0496,1027.4914,1063.1277,1100]



phase_cen_propfeed = np.array([0.3948,0.3807,0.3658,0.3517,0.3395,0.3295,0.3219,0.3167,0.3139,0.3131,0.3135,0.3138,0.3127,0.3090,
             0.3016,0.2898,0.2740,0.2562,0.2400,0.2293,0.2259,0.2292,0.2369,0.2466,0.2565,0.2656,0.1306,0.1282,0.1271,
             0.1259,0.1246,0.1239,0.1234,0.1208,0.1155,0.1115,0.1135,0.1217,0.1330,0.1438,0.1513,0.1552,0.1592,
             0.1661,0.0260,0.0272,0.0291,0.0341,0.0398,0.0469,0.0567])

phase_cen_propfeed = phase_cen_propfeed*1000


#this first array I have hear I accidentally used 67 degrees from azimuth rather than 90 
#phase_cen_norings = np.array([0.1557,0.1441,0.1350,0.1283,0.1287,0.1430,0.1747,0.2191,0.2615,0.2858,0.2853,0.2671,0.2436,
 #                    0.2230,0.2066,0.1924,0.1804,0.1746,0.1769,0.1827,0.1847,0.1794,0.1658,0.1492,0.1403,0.1406,
  #                   0.1440,0.1472,0.1518,0.1586,0.1588,0.1596,0.1584,0.1466,0.1210,0.0999,0.0952,0.0953,0.0934,
   #                  0.0902,0.0886,0.0810,0.0518,0.0221,0.0031,-0.0109,-0.0157,-0.0136,-0.0106,-0.0099,-0.0068])



phase_cen_norings = np.array([0.2353,0.1866,0.1591,0.1426,0.1318,0.1320,0.1495,0.1816,0.2184,0.2481,0.2633,0.2641,0.2572,
                     0.2491,0.2415,0.2332,0.2335,0.2131,0.2054,0.2060,0.2107,0.1977,0.1564,0.1295,0.1227,0.1251,
                     0.1301,0.1345,0.1379,0.1393,0.1364,0.1304,0.1226,0.1114,0.1061,0.1135,0.1274,0.1350,0.1341,
                     0.1315,0.1331,0.1397,0.1429,0.0359,0.0328,0.0341,0.0382,0.0445,0.0507,0.0556,0.0615])

phase_cen_norings = phase_cen_norings*1000


phase_cen_norings_nocone = np.array([-0.1529,-0.0846,-0.0257,0.0157,0.0374,0.0477,0.0638,0.0955,0.1369,0.1740,0.1947,
                                     0.1978,0.1911,0.1834,0.1783,0.1760,0.1737,0.1682,0.1617,0.1595,0.1604,0.1564,
                                     0.1424,0.1268,0.1194,0.1190,0.1214,0.1237,0.1232,0.1156,0.0966,0.0725,0.0561,
                                     0.0506,0.0546,0.0659,0.0817,0.0408,0.0327,0.0264,0.0255,0.0284,0.0320,0.0348,
                                     0.0372,0.0405,0.0443,0.0474,0.0494,0.0516,0.0519])

phase_cen_norings_nocone = phase_cen_norings_nocone*1000



phase_cen_vanilla = np.array([0.4464,0.4197,-0.2523,-0.1874,-0.1218,-0.0554,0.0114,0.0764,0.1295,0.1671,0.1950,
                              0.2145,0.2255,0.2282,0.2223,0.2082,0.1843,0.1606,0.1495,0.1465,0.1464,0.1455,0.1409,
                              0.1306,0.1161,0.1045,0.0995,0.0982,0.0959,0.0896,0.0785,0.0663,0.0594,0.0601,0.0652,
                              0.0700,0.0715,0.0631,0.0494,0.0440,0.0411,0.0377,0.0331,0.0286,0.0283,0.0306,0.0346,
                              0.0382,0.0418,0.0446,0.0480])



phase_cen_vanilla = phase_cen_vanilla*1000

plt.figure()
plt.plot(fs,phase_cen_propfeed,label='minimum systematics')
plt.plot(fs,phase_cen_norings,label='proposed feed')
plt.plot(fs,phase_cen_norings_nocone,label='jagged ridges, no rings, no cone')
plt.plot(fs,phase_cen_vanilla,label='vanilla feed')
plt.title('Phase Center as a Function of Frequency')
plt.ylabel('Phase Center, z-coordinate (mm)')
plt.xlabel(r'$\nu$(MHz)')
plt.legend()
plt.savefig('Phase_Center_Vs_Frequency_update_legend.png')
plt.show()

